DiffSpec: Differential Testing with LLMs using Natural Language Specifications and Code Artifacts

Differential testing can be an effective way to find bugs in software systems with multiple implementations that conform to the same specification, like compilers, network protocol parsers, or language runtimes. Specifications for such systems are often standardized in natural language documents, like Instruction Set Architecture (ISA) specifications or IETF RFC's. Large Language Models (LLMs) have demonstrated potential in both generating tests and handling large volumes of natural language text, making them well-suited for analyzing artifacts like specification documents, bug reports, and code implementations. In this work, we leverage natural language and code artifacts to guide LLMs to generate targeted tests that highlight meaningful behavioral differences between implementations, including those corresponding to bugs. We introduce DiffSpec, a framework for generating differential tests with LLMs using prompt chaining. We demonstrate DiffSpec's efficacy on two different (extensively tested) systems, eBPF runtimes and Wasm validators. Using DiffSpec, we generated 1901 differentiating tests, uncovering at least four distinct and confirmed bugs in eBPF, including a kernel memory leak, inconsistent behavior in jump instructions, undefined behavior when using the stack pointer, and tests with infinite loops that hang the verifier in ebpf-for-windows. We also found 299 differentiating tests in Wasm validators pointing to two confirmed and fixed bugs.

==> format_bib.py <==
import re


def find_matching_brace(s, start_index):
    """
    Given a string s and the index of an opening brace, find the index
    of the matching closing brace. Returns -1 if no match is found.
    """
    count = 0
    for i in range(start_index, len(s)):
        if s[i] == "{":
            count += 1
        elif s[i] == "}":
            count -= 1
            if count == 0:
                return i
    return -1


def process_bibtex(file_path, output_path, author_limit=10):
    with open(file_path, "r", encoding="utf-8") as file:
        content = file.read()

    # Pattern to find the start of the author field.
    # We don't try to capture the whole field with regex because of nested braces.
    pattern = re.compile(r"author\s*=\s*\{", re.IGNORECASE)
    new_content = []
    last_index = 0

    for match in pattern.finditer(content):
        # Append content before the current author field unchanged.
        new_content.append(content[last_index : match.start()])

        # The opening brace for the author field is at:
        opening_brace_index = match.end() - 1  # match.end() points just after the '{'
        closing_brace_index = find_matching_brace(content, opening_brace_index)
        if closing_brace_index == -1:
            # If we don't find a matching brace, just break out.
            new_content.append(content[match.start() :])
            last_index = len(content)
            break

        # Extract the entire author field content (everything between the outer braces)
        authors_content = content[match.end() : closing_brace_index]
        # Split authors on " and " and strip extra whitespace.
        author_list = [a.strip() for a in authors_content.split(" and ")]

        # If there are more authors than allowed, replace with the first and "and others"
        if len(author_list) > author_limit:
            new_authors = f"{author_list[0]} and others"
        else:
            new_authors = " and ".join(author_list)

        # Rebuild the author field with the processed list.
        new_field = f"author = {{{new_authors}}}"
        new_content.append(new_field)

        # Update last_index to continue after the closing brace.
        last_index = closing_brace_index + 1

    # Append any remaining content.
    new_content.append(content[last_index:])
    updated_content = "".join(new_content)

    with open(output_path, "w", encoding="utf-8") as file:
        file.write(updated_content)

    print(f"Processed file saved to {output_path}")


# Example usage
process_bibtex("bibliography.bib", "bibliography_formatted.bib")

